Tutorials on Testing Neural Networks

Deep learning achieves remarkable performance on pattern recognition, but can be vulnerable to defects of some important properties such as robustness and security. This tutorial is based on a stream of research conducted since the summer of 2018 at a few UK universities, including the University of Liverpool, University of Oxford, Queen's University Belfast, University of Lancaster, University of Loughborough, and University of Exeter. The research aims to adapt software engineering methods, in particular software testing methods, to work with machine learning models. Software testing techniques have been successful in identifying software bugs, and helping software developers in validating the software they design and implement. It is for this reason that a few software testing techniques -- such as the MC/DC coverage metric -- have been mandated in industrial standards for safety critical systems, including the ISO26262 for automotive systems and the RTCA DO-178B/C for avionics systems. However, these techniques cannot be directly applied to machine learning models, because the latter are drastically different from traditional software, and their design follows a completely different development life-cycle. As the outcome of this thread of research, the team has developed a series of methods that adapt the software testing techniques to work with a few classes of machine learning models. The latter notably include convolutional neural networks, recurrent neural networks, and random forest. The tools developed from this research are now collected, and publicly released, in a GitHub repository: \url{https://github.com/TrustAI/DeepConcolic}, with the BSD 3-Clause licence. This tutorial is to go through the major functionalities of the tools with a few running examples, to exhibit how the developed techniques work, what the results are, and how to interpret them.

==> plt/plots.py <==
#!/usr/bin/env python3

import argparse
import numpy as np
import matplotlib as mpl

ap = argparse.ArgumentParser ()
ap.add_argument ("--pgf", action='store_true', help="Generate PGFs")
args = vars (ap.parse_args())


mnist = r'\mathcal{N}_{\mathsf{MNIST}}'
cifar10 = r'\mathcal{N}_{\mathsf{CIFAR10}}'

specs = (
    ('mnist-X20-0-2-5-7-11-13-15', mnist),
    ('mnist-X20-11-13-15', mnist),
    # ('cifar10-7-11', cifar10),
)

pgf = args['pgf']

if pgf:
    mpl.use('pgf')

import matplotlib.pyplot as plt

if pgf:
    plt.rcParams.update({
        "pgf.texsystem": "pdflatex",
        "font.size": 8,
        'font.family' : 'lmodern',
        'text.latex.unicode': True,
        # "pgf.preamble": [r"\input{../macro}"]
        "pgf.preamble": [ r"\usepackage[utf8]{inputenc}",
                          r"\usepackage[T1]{fontenc}",
                          r"\usepackage{amssymb}"]
        #                   r"\usepackage{cmbright}", ]
    })

markers = {
    'pca': 'o',
    'ica': 'x',
    # 1: r'$1$',
    # 2: r'$2$',
    # 3: r'$3$',
    # 4: r'$4$',
    # 5: r'$5$',
    # 6: r'$6$',
    # 7: r'$7$',
    # 8: r'$8$',
}

# figsize = (3.1,3.1)
figsize = (4.7, 4.7)

def plot_classes_prefcomp (ax, s, cls_field, f1, l1, f2, l2,
                           sizefld = 'components',
                           legtitle = None, title = None, out = None):
    ax.set_aspect ('equal')
    bottom = min (np.min(s[f1]), np.min(s[f2]))
    ax.plot([bottom, 1], [bottom, 1], linestyle='--', zorder=0, color='grey')
    for t in np.sort (np.unique (s[cls_field])):
        cond = s[cls_field] == t
        sc = s[cond]
        marker = (markers[t] if t in markers else
                  (r'$'+str(t)+r'$') # if t.isdigit () else r'$?$'
                  # None
                  )
        ax.scatter (x = sc[f2], y = sc[f1], label=t, alpha = 0.5, marker = marker,
                    s = sc[sizefld] * (5. if pgf else 8.))
        if title is not None: ax.set_title (title)
        fs = 'small' if pgf else None
        ax.set_xlabel (l2, fontsize = fs)
        ax.set_ylabel (l1, fontsize = fs)
        ax.legend (numpoints=1, title = legtitle, loc = 'lower right', fontsize = fs)
        ax.tick_params (axis = 'both', labelsize = fs)
        

# ---

ufc_label_full = lambda n: r'$\mathrm{BFCov}(\mathcal{B}_{'+n+r', X_\mathit{all}})$'
mfc_label_full = lambda n: r'$\mathrm{BFdCov}(\mathcal{B}_{'+n+r', X_\mathit{all}})$'
ufc_label_half = lambda n: r'$\mathrm{BFCov}(\mathcal{B}_{'+n+r', X_\mathit{half}})$'
mfc_label_half = lambda n: r'$\mathrm{BFdCov}(\mathcal{B}_{'+n+r', X_\mathit{half}})$'
ufc_label_nobar = lambda n: r'$\mathrm{BFCov}(\mathcal{B}_{'+n+r', X_\mathit{nobar}})$'
mfc_label_nobar = lambda n: r'$\mathrm{BFdCov}(\mathcal{B}_{'+n+r', X_\mathit{nobar}})$'

subtitles = ("(a)", "(b)", "(c)", "(d)")

# ---

for b, n in specs:

    s = np.genfromtxt (b+".csv", delimiter='\t', dtype=None, encoding=None, names=True)

    nrows = 2 if 'intervalscomponent' in s.dtype.fields else 1

    fig, axs = plt.subplots (figsize = figsize,
                             ncols = 2, nrows = nrows)
    if not pgf:
        fig.suptitle (b)
    axs = axs.flatten ()
    # fig.subplots_adjust (aspect='equal')
    # ax = fig.add_subplot(111, )
    i = 0
    plot_classes_prefcomp (axs[i], s, 'tech',
                           'ufc_coverage', ufc_label_full (n),
                           'ufc_coverage_nobar', ufc_label_nobar (n),
                           legtitle = 'Feat. extraction',
                           title = subtitles[i],
                           out = b+'-ufc_cov_full_against_nobar')

    i += 1
    plot_classes_prefcomp (axs[i], s, 'tech',
                           'mfc_coverage', mfc_label_full (n),
                           'mfc_coverage_nobar', mfc_label_nobar (n),
                           legtitle = 'Feat. extraction',
                           title = subtitles[i],
                           out = b+'-mfc_cov_full_against_nobar')

    if 'intervalscomponent' in s.dtype.fields:
        i += 1
        plot_classes_prefcomp (axs[i], s, 'components',
                               'mfc_coverage', mfc_label_full (n),
                               'mfc_coverage_nobar', mfc_label_nobar (n),
                               legtitle = r'$|\Lambda_i|$',
                               title = subtitles[i],
                               sizefld = 'intervalscomponent',
                               out = b+'-mfc_cov_full_against_nobar-comps')

        i += 1
        plot_classes_prefcomp (axs[i], s, 'intervalscomponent',
                               'mfc_coverage', mfc_label_full (n),
                               'mfc_coverage_nobar', mfc_label_nobar (n),
                               legtitle = r'$|\mathbb{F}_{i, j}^{\sharp}|$',
                               title = subtitles[i],
                               sizefld = 'components',
                               out = b+'-mfc_cov_full_against_nobar-intcomps')

    plt.tight_layout (pad = 0, w_pad = 0.1, h_pad = 0.2)
    # plt.subplots_adjust (wspace = 0.01)
    if pgf:
        fig.savefig (b + '.pgf')
    else:
        plt.show ()


==> utils/extract-cmds.sh <==
#!/bin/bash
# (uses bash for arrays, BASH_SOURCE, and ways to escape '\b')
# 
# Small wrapper for a GNU sed script that only keeps what's in between
# every `cmds' environments of a LaTeX file.
#
# Includes some basic support for specifying tags, which are LaTeX
# comments starting with `%!' that apply to any direclty subsequent
# cmds environment:
#
# - Environments tagged with `silent` are always ignored.
#
# - Two sets of tags may be given on the command line as arguments `i0
#   ... in -- e0 ... en' where the (possibly empty set of tags
#   preceding the `--' indicate included environments, whereas the
#   second set indicates the ones that are filtered out.
#

# Utilities
__dir="$(dirname "$(realpath "${BASH_SOURCE[0]}")")"
. "${__dir}/dash-utils"

# ---

usage () {
    cat <<EOF
usage: $0 [options] [ <included tags> ] [ -- <excluded tags> ]
where available options are:
  --outdir|-o <dir>
	Specify a directory where all files output by the generated script will
	be placed.
  --help|-h
	Display this help and exit
EOF
    exit 0
}

tic_code='__tic=$(date +%s)'
toc_code='expr $(date +%s) - ${__tic}'

# ---

# Arguments parsing:
outdir="/tmp";
include=();
exclude=("silent");
pos_state="include";		# in {"include", "exclude"}

all_args=("$@");
while test $# \> 0; do
    case "$1" in
	-o|--outdir) outdir="$(arg "$1" "$2")" || exit 1; shift; shift;;
	-h|--help) usage;;
	--) pos_state="exclude"; shift;;
	*)
	    if test "${pos_state}" = "include"; then
		include=("${include[@]}" "$1");
	    else
		exclude=("${exclude[@]}" "$1");
	    fi;
	    shift;;
    esac;
done;

# ---

gen_exclude_filters () {
    local brch="$1"; shift;
    if test $# -ne 0; then
	echo -n '/';
	echo -n "\\b$1\\b"; shift;
	for f in "$@"; do echo -n "\\|\\b$f\\b"; done;
	echo -n "/ b ${brch};"
    fi;
}
gen_include_filters () {
    local brch="$1"; shift;
    for f in "$@"; do echo -n "/\\b$f\\b/! b ${brch}; "; done;
}

# ---

cat <<EOF
#!/bin/sh
# This is an automatically generated script!
# Command line was: $0 ${all_args[@]}

__tee="no";
outdir="${outdir}";

EOF

cat "${__dir}/dash-utils" - <<EOF

usage () {
    cat <<EOF0
usage: \$0 [options]
where available options are:
  --output|-o DIR
        Select output directory (default is "${outdir}")
  --verbose|-v
	Show sub-command logs to standard output
  --help|-h
	Display this help and exit
EOF0
    exit 0
}
log () {
    if test "\$__tee" = "yes"; then
        echo;
        tee "\$1";
    else
	cat - > "\$1";
    fi;
}

while test \$# \> 0; do
    case "\$1" in
	-o|--output) shift; outdir="\$1"; shift;;
	-v|--verbose) __tee="yes"; shift;;
	-h|--help) usage;;
	*) err "Unknown argument \\\`\$1'";;
    esac;
done;

mkdir -p "\${outdir}" || {
    echo "Unable to create directory \${outdir}";
    exit 1;
}
export PYTHONUNBUFFERED="True";
EOF

exec sed -e '
:strip
	s/^[[:blank:]]*%[[:blank:]]*!\(.*\)$/\1/; t record-tag;
	s/^[[:blank:]]*\\begin{cmds}//; t may-keep;
	d;
:record-tag
	x; b strip;
:reset-tag-n-strip
	z; x; b strip;
:may-keep
	x;
	'"$(gen_include_filters 'reset-tag-n-strip' "${include[@]}")"'
	'"$(gen_exclude_filters 'reset-tag-n-strip' "${exclude[@]}")"'
	/./ {	# tags
		h;
		i \
\
info -n \\
		a \
info -n "... "
		a '"${tic_code}"'; {
	}
	x;
:keep-loop
	s/^[[:blank:]]*\\end{cmds}//; t end-keep;
	n; b keep-loop;
:end-keep
	x;
	/./ {	# tags
		s	[[:blank:]]	-	g;			  h;
		s	\(.*\)$	} 2>\&1 | log "'"\${outdir}/"'\1.log";	; p; g;
		s	\(.*\)$	info $?; echo $? > "'"\${outdir}/"'\1.status";	; p; g;
		s	\(.*\)$	'"${toc_code} > \"\${outdir}/"'\1.sec";	; p; z;
	}
	b strip;
';


==> utils/fix-logs.sh <==
#!/bin/sh
# Delete all trailing whitespaces, and anything followed by a carriage
# return:
exec sed -e '
     s/^.*\r\([^\r]*\)$/\1/;
     s/[[:blank:]]*$//;
' "$@"

